Towards virtual access of adaptive optics telemetry data

Large amounts of Adaptive-Optics (AO) control loop data and telemetry are currently inaccessible to end-users. Broadening access to those data has the potential to change the AO landscape on many fronts, addressing several use-cases such as derivation of the system's PSF, turbulence characterisation and optimisation of system control. We address one of the biggest obstacles to sharing these data: the lack of standardisation, which hinders access. We propose an object-oriented Python package for AO telemetry, whose data model abstracts the user from an underlining archive-ready data exchange standard based on the Flexible Image Transport System (FITS). Its design supports data from a wide range of existing and future AO systems, either in raw format or abstracted from actual instrument details. We exemplify its usage with data from active AO systems on 10m-class observatories, of which two are currently supported (AOF and Keck), with plans for more.

==> files/example.py <==
import numpy as np
from aotpy import AOSystem, RTC, MainTelescope, NaturalGuideStar, LaserGuideStar,\
    ShackHartmann, ControlLoop, DeformableMirror, Image
from aotpy.fits import write_to_fits
tel = MainTelescope(name="Example telescope")
cor = DeformableMirror(name="Example DM", n_actuators=32, telescope=tel)
ngs = NaturalGuideStar(name="Example NGS")
ngs_wfs = ShackHartmann(name="WFS1", source=ngs,
                        slopes=Image(name="NGS slopes", data=np.ones((10000, 8))))
lgs = LaserGuideStar(name="Example LGS")
lgs_wfs = ShackHartmann(name="WFS2", source=lgs,
                        slopes=Image(name="LGS slopes", data=np.ones((10000, 8))))
lo_loop = ControlLoop(name="LO loop", input_wfs=ngs_wfs, commanded_corrector=cor,
                      commands=Image(name="LO commands", data=np.ones((10000, 32))),
                      control_matrix=Image(name='LO control matrix', data=np.ones((8, 32))))
ho_loop = ControlLoop(name="HO loop", input_wfs=lgs_wfs, commanded_corrector=cor,
                      commands=Image(name="HO commands", data=np.ones((10000, 32))),
                      control_matrix=Image(name='HO control matrix', data=np.ones((8, 32))))
rtc = RTC(loops=[lo_loop, ho_loop])
system = AOSystem(sources=[ngs, lgs],
                  telescope=tel,
                  wavefront_sensors=[ngs_wfs, lgs_wfs],
                  rtc=rtc,
                  wavefront_correctors=[cor])
write_to_fits(system, "example.fits")


==> files/example2.py <==
from aotpy.fits import read_from_fits
system = read_from_fits('example.fits')
system.rtc.loops[0].framerate = 500
system.rtc.loops[1].framerate = 1000

